Unsupervised Deep Manifold Attributed Graph Embedding

Unsupervised attributed graph representation learning is challenging since both structural and feature information are required to be represented in the latent space. Existing methods concentrate on learning latent representation via reconstruction tasks, but cannot directly optimize representation and are prone to oversmoothing, thus limiting the applications on downstream tasks. To alleviate these issues, we propose a novel graph embedding framework named Deep Manifold Attributed Graph Embedding (DMAGE). A node-to-node geodesic similarity is proposed to compute the inter-node similarity between the data space and the latent space and then use Bergman divergence as loss function to minimize the difference between them. We then design a new network structure with fewer aggregation to alleviate the oversmoothing problem and incorporate graph structure augmentation to improve the representation's stability. Our proposed DMAGE surpasses state-of-the-art methods by a significant margin on three downstream tasks: unsupervised visualization, node clustering, and link prediction across four popular datasets.

==> test.py <==
\subsection{Graph Geodesic Similarity}

In order to accurately describe the similarity relationship between nodes on graph $\bm G$, we defined Graph Geodesic Similarity 

\begin{equation}
  \bm{P^G} = S(\bm G, \bm \nu ) = 
\end{equation}

{Graph geodesic distance} $\bm {D_{i| j}^G} =\{ d_{i| j}^G \ |\  i,j = 1, \cdots, n \}$ describes the shortest distance from node $v_i$ to node $v_j$ on the graph $\bm{G}(\bm{V},\bm{E},\bm{X})$, each element of $\bm {D_{i| j}^G}$ is defined as 
\begin{equation}
  \begin{aligned}
% D^G & =\{ d_{ij}^G \ |\  i,j = 1, 2, \cdots, |V| \}.\\
    d_{ij}^G & =  \left\{
    \begin{aligned}
      & \pi(v_i, v_j) \;\;\;\;\;\;\;\;\;\;\;\;  \text{if } v_i, v_j \text{ are connected}     \\
      & \Lambda \cdot \text{max}\bm { (D^G_{i|j}}) \;\;\;\;\;  \text{otherwise}
    \end{aligned}
    \right.
  \end{aligned}
  \label{equ:D_X^G}
\end{equation}
where $\pi(v_i, v_j)$ is the shortest path based on any distance metric between node $v_i$ and $v_j$. The distance metric can be chosen from various schemes, such as Euclidean distance, Manhattan distance, cosine distance, etc.
We assume that the distance of unconnected nodes is much greater than the maximum distance between other connected nodes. Thus, we denote the distance between unconnected nodes with the maximum distance of connected nodes multiplied by a large positive constant $\Lambda$.
We further transform the graph geodesic distance $ \bm{D^G_{i|j}}$ to graph geodesic similarity $\bm{P^G_{i|j}}$ by applying a kernel function $\kappa$ :
\begin{equation}
  P^G_{i| j}=\kappa (D^G_{i|j}, \sigma, \nu)^2,
  \label{equ:P_ij^G}
\end{equation}

In this paper, like nonlinear dimensionality reduction methods \cite{li_deep_2020-1}, we choose the family of $t$-distribution functions as the kernel function:
\begin{equation}
  % p_{i|j}^G = 
  \kappa (d^G_{i| j},\sigma_i,\nu) \!= \!\sqrt{2\pi} \cdot\frac{\Gamma\left(\frac{\nu+1}{2}\right)}
  {\sqrt{\nu \pi} \Gamma\left(\frac{\nu}{2}\right)}
  \!\left(
  1+\frac{{(d_{i| j}^G -\rho_i) }^{2}}
  {\sigma_{i} \nu}
  \!\right)^{-\frac{(\nu+1)}{2}},
\end{equation}
where $\Gamma(\cdot)$ is the gamma function.
$\nu$ is degrees of freedom in $t$-distribution. 
By adjusting the hyperparameter $\nu$, we can change the sharpness of $\kappa(\cdot)$, thereby changing the distribution of similarity matrix $P^G_{i| j}$. 
When $\nu \to + \infty$, $t$-distribution converges to a Gaussian-like distribution. 

In order to avoid the adverse effects of outliers and neighborhood inhomogeneity in real data on the characterization of the manifold, the distance $d_{i| j}^G$ is transformed using $\rho_i$ and $\sigma_i$.
The $\rho_i= \min(d^G_{i|0}, \cdots, d^G_{i|n })$ is deducted from distances of all others nodes to node $v_i$ for the purpose of alleviating possible skewed embedding caused by outliers.
The optimal $\sigma_i^*$ is determined by a binary search method, under the objective function
\begin{equation}
  \sigma_i^* = \argmin_{\sigma_i} :|Q_p-2^{\sum_ j 2 \pi \cdot \kappa (d_{i|j}^G, \sigma_i, \nu)^2 }|,
  \label{equ:bin_search}
\end{equation}
where $Q_p$ is a hyperparameter that controls the compactness of neighbors. 
% We only use $\sigma$ and $\rho$ in the data space to better handle the given data. In the latent space we directly set $\sigma=1, \rho=0$. 
Finally, {\bf Graph geodesic similarity} $P^G$ is symmetrized in the form of joint probability using the following equation:
\begin{equation}
  P^G = S(P_{i|j}^G) = P_{i|j}^G + { P_{i|j}^G }^T - 2 P_{i|j}^G \circ { P_{i|j}^G }^T,
  \label{equ:simi}
\end{equation}
where $\circ$ is a Hadamard product.
